MASCOT: Multi-Agent Socio-Collaborative Companion Systems

Multi-agent systems (MAS) are emerging as promising socio-collaborative companions for emotional and cognitive support. However, existing systems frequently suffer from persona collapse, where agents revert to generic, homogenized assistant behaviors, and social sycophancy, where agents produce redundant, non-constructive dialogue. We propose MASCOT, a multi-agent framework for multi-perspective socio-collaborative companions. MASCOT introduces a novel bi-level optimization strategy to harmonize individual and collective behaviors: 1) Persona-Aware Behavioral Alignment, an RLAIF-driven pipeline that finetunes individual agents for agent-specific identities; and 2) Collaborative Dialogue Optimization, a group-level adaptation process that promotes complementary, diverse, and productive discourse. We evaluate MASCOT using human-grounded contexts drawn across both in-domain and out-of-domain (OOD) settings against state-of-the-art baselines. MASCOT improves persona consistency by up to +14.1 and social contribution by up to +10.6. A broad evaluation suite, including human evaluation, multiple LLM judges, three-way comparisons, and automatic metrics, further shows that MASCOT produces more role-consistent and less redundant multi-agent dialogue.

==> compile.sh <==
#!/usr/bin/env bash
# Compile the camera-ready ACL paper (acl_latex.tex -> acl_latex.pdf).
# Usage: ./compile.sh [clean]
set -euo pipefail
cd "$(dirname "$0")"

MAIN=acl_latex

if [[ "${1:-}" == "clean" ]]; then
    latexmk -C "$MAIN"
    exit 0
fi

# Camera-ready sanity check: the ACL class must be loaded in "final" mode.
if ! grep -qE '^\\usepackage\[final\]\{acl\}' "$MAIN.tex"; then
    echo "ERROR: $MAIN.tex is not using \\usepackage[final]{acl} (camera-ready mode)." >&2
    exit 1
fi

# latexmk handles the pdflatex/bibtex rerun cycle automatically.
latexmk -pdf -bibtex -interaction=nonstopmode -file-line-error "$MAIN"

# Surface unresolved references/citations, if any.
if grep -qE 'Warning.*(undefined|multiply defined)' "$MAIN.log"; then
    echo
    echo "WARNING: unresolved references or citations:" >&2
    grep -E 'Warning.*(undefined|multiply defined)' "$MAIN.log" >&2
fi

echo "Done: $MAIN.pdf"

